Low-loss polarization control in fiber systems for quantum computation

Optical quantum information processing exploits interference of quantum light. However, when the interferometer is composed of optical fibers, degradation of interference visibility due to the finite polarization extinction ratio becomes a problem. Here we propose a method to optimize interference visibility by controlling the polarizations to a crosspoint of two circular trajectories on the Poincar\'{e} sphere. Our method maximizes visibility with low optical loss, which is essential for quantum light, by using fiber stretchers as polarization controllers. We also experimentally demonstrate our method, where the visibility was maintained basically above 99.9% for three hours using fiber stretchers with an optical loss of 0.02 dB (0.5%). Our method makes fiber systems promising for practical fault-tolerant optical quantum computers.

==> intra.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "第1節 式0 図0 表0\n",
      "第2節 式4 図3 表0\n",
      "第3節 式4 図3 表0\n",
      "第4節 式4 図3 表0\n",
      "第5節 式4 図7 表0\n",
      "第6節 式4 図7 表0\n",
      "第7節 式4 図7 表0\n",
      "第8節 式4 図7 表0\n",
      "第9節 式4 図7 表0\n",
      "第10節 式5 図7 表0\n",
      "第11節 式5 図7 表0\n",
      "第12節 式5 図7 表0\n",
      "第13節 式5 図7 表0\n"
     ]
    }
   ],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "# 2020/08/01 バグの修正\n",
    "import re\n",
    "\n",
    "#他のtexファイルにコピペするときにラベル名を変えて競合するのを防ぐ\n",
    "bridge = ''\n",
    "\n",
    "#処理済みの式番号が後続の処理で検知され再び処理されるのを防ぐ\n",
    "virgin = 'Virgin'\n",
    "\n",
    "# ファイルをオープンする\n",
    "f = open(\"report.tex\", \"r\", encoding=\"utf-8\")\n",
    "\n",
    "# すべての内容を読み込む\n",
    "contents = f.read()\n",
    "\n",
    "documentclass = 'article'\n",
    "if contents.find('book', 0, 100) != -1:\n",
    "\tdocumentclass = 'book'\n",
    "\n",
    "# ファイルをクローズする\n",
    "f.close()\n",
    "\n",
    "chpCount = 0\n",
    "secCount = 0\n",
    "subCount = 0\n",
    "sssCount = 0\n",
    "eqnCount = 0\n",
    "figCount = 0\n",
    "tabCount = 0\n",
    "\n",
    "end = 0\n",
    "appendixflag = False\n",
    "\n",
    "start0 = 1000000\n",
    "totalchara = len(contents)\n",
    "if start0 < totalchara:\n",
    "\tprint('start0={}が総字数{}を上回るようにしてください'.format(start0, totalchara))\n",
    "\n",
    "appendNum = ['', 'A', 'B', 'C', 'D', 'E', 'F', 'G', 'H', 'I', 'J']\n",
    "subeqnNum = ['', 'a', 'b', 'c', 'd', 'e', 'f', 'g', 'h', 'i', 'j', 'k', 'l', 'm', 'n']\n",
    "\n",
    "while True:\n",
    "\tstart=start0\n",
    "\tflag = ''\n",
    "\n",
    "\t#処理対象の開始位置を決定\n",
    "\tif -1 < contents.find('\\\\chapter{', end):\n",
    "\t\tstart = contents.find('\\\\chapter{', end)+len('\\\\chapter{')+1\n",
    "\t\tflag = 'chp'\n",
    "\tif -1 < contents.find('\\\\section{', end) < start :\n",
    "\t\tstart = contents.find('\\\\section{', end)+len('\\\\section{')+1\n",
    "\t\tflag = 'sec'\n",
    "\tif -1 < contents.find('\\\\subsection{', end) < start:\n",
    "\t\tstart = contents.find('\\\\subsection{', end)+len('\\\\subsection{')+1\n",
    "\t\tflag = 'sub'\n",
    "\tif -1 < contents.find('\\\\subsubsection{', end) < start:\n",
    "\t\tstart = contents.find('\\\\subsubsection{', end)+len('\\\\subsubsection{')+1\n",
    "\t\tflag = 'sss'\n",
    "\tif -1 < contents.find('\\\\begin{equation}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{equation}', end)+len('\\\\begin{equation}')+1\n",
    "\t\tendn = contents.find('\\\\end{equation}', start)\n",
    "\t\tflag = 'eqn'\n",
    "\tif -1 < contents.find('\\\\begin{eqnarray}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{eqnarray}', end)+len('\\\\begin{eqnarray}')+1\n",
    "\t\tendn = contents.find('\\\\end{eqnarray}', start)\n",
    "\t\tflag = 'eqn'\n",
    "\tif -1 < contents.find('\\\\begin{align}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{align}', end)+len('\\\\begin{align}')+1\n",
    "\t\tendn = contents.find('\\\\end{align}', start)\n",
    "\t\tflag = 'eqn'\n",
    "\tif -1 < contents.find('\\\\begin{figure}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{figure}', end)+len('\\\\begin{figure}')+1\n",
    "\t\tendn = contents.find('\\\\end{figure}', start)\n",
    "\t\tflag = 'fig'\n",
    "\tif -1 < contents.find('\\\\begin{figure*}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{figure*}', end)+len('\\\\begin{figure*}')+1\n",
    "\t\tendn = contents.find('\\\\end{figure*}', start)\n",
    "\t\tflag = 'fia'\n",
    "\tif -1 < contents.find('\\\\begin{table}', end) < start:\n",
    "\t\tstart = contents.find('\\\\begin{table}', end)+len('\\\\begin{table}')+1\n",
    "\t\tendn = contents.find('\\\\end{table}', start)\n",
    "\t\tflag = 'tab'\n",
    "\n",
    "\tsubequMode=False\n",
    "\tif -1 < contents.find('\\\\begin{subequations}', end) < start:\n",
    "\t\tsubequMode=True\n",
    "\n",
    "\t#appendix\n",
    "\tif -1 < contents.find('\\\\appendix', end) < start:\n",
    "\t\tend = contents.find('\\\\appendix', end)+len('\\\\appendix')+1\n",
    "\n",
    "\t\t#記録をターミナルに表示\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\t\tprint('第{0}章 式{1} 図{2} 表{3}'.format(chpCount, eqnCount, figCount, tabCount))\n",
    "\t\telif documentclass == 'article':\n",
    "\t\t\t\tprint('第{0}節 式{1} 図{2} 表{3}'.format(secCount, eqnCount, figCount, tabCount))\n",
    "\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tappendixflag = True\n",
    "\t\t\tchpCount = 0\n",
    "\t\t\tsecCount = 0\n",
    "\t\t\tsubCount = 0\n",
    "\t\t\teqnCount = 0\n",
    "\t\t\tsssCount = 0\n",
    "\t\t\tfigCount = 0\n",
    "\t\t\ttabCount = 0\n",
    "\t\telif documentclass == 'article':\n",
    "\t\t\tappendixflag = True\n",
    "\t\t\tsecCount = 0\n",
    "\t\t\tsubCount = 0\n",
    "\t\t\tsssCount = 0\n",
    "\n",
    "\t#新しいラベルを発見できない場合は終了\n",
    "\tif start0 <= start:\n",
    "\t\tbreak\n",
    "\n",
    "\t#処理対象の終了位置を決める\n",
    "\tif flag in {'chp', 'sec', 'sub', 'sss'}:\n",
    "\t\tend = contents.find('\\n', start)\n",
    "\tif flag in {'eqn', 'fig', 'fia', 'tab'}:\n",
    "\t\tend = endn\n",
    "\n",
    "\t#ラベルを作成\n",
    "\tif flag == 'chp':\n",
    "\n",
    "\t\t#記録をターミナルに表示\n",
    "\t\tif documentclass == 'book' and 1 <= chpCount:\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tprint('第{0}章 式{1} 図{2} 表{3}'.format(chpCount, eqnCount, figCount, tabCount))\n",
    "\t\t\telse:\n",
    "\t\t\t\tprint('第{0}章 式{1} 図{2} 表{3}'.format(appendNum[chpCount], eqnCount, figCount, tabCount))\n",
    "\n",
    "\t\tchpCount += 1\n",
    "\t\tsecCount = 0\n",
    "\t\tsubCount = 0\n",
    "\t\tsssCount = 0\n",
    "\t\teqnCount = 0\n",
    "\t\tfigCount = 0\n",
    "\t\ttabCount = 0\n",
    "\t\tif appendixflag == False:\n",
    "\t\t\tlabel = 'chp'+bridge+virgin+str(chpCount)\n",
    "\t\telse:\n",
    "\t\t\tlabel = 'chp'+bridge+virgin+appendNum[chpCount]\n",
    "\t\t\t\n",
    "\telif flag == 'sec':\n",
    "\n",
    "\t\t#記録をターミナルに表示\n",
    "\t\tif documentclass == 'article' and 1 <= secCount:\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tprint('第{0}節 式{1} 図{2} 表{3}'.format(secCount, eqnCount, figCount, tabCount))\n",
    "\t\t\telse:\n",
    "\t\t\t\tprint('第{0}節 式{1} 図{2} 表{3}'.format(appendNum[secCount], eqnCount, figCount, tabCount))\n",
    "\n",
    "\t\tsecCount += 1\n",
    "\t\tsubCount = 0\n",
    "\t\tsssCount = 0\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'sec'+bridge+virgin+str(chpCount)+'.'+str(secCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'sec'+bridge+virgin+appendNum[chpCount]+'.'+str(secCount)\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'sec'+bridge+virgin+str(secCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'sec'+bridge+virgin+appendNum[secCount]\n",
    "\n",
    "\telif flag == 'sub':\n",
    "\t\tsubCount += 1\n",
    "\t\tsssCount = 0\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+str(chpCount)+'.'+str(secCount)+'.'+str(subCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+appendNum[chpCount]+'.'+str(secCount)+'.'+str(subCount)\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+str(secCount)+'.'+str(subCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+appendNum[secCount]+'.'+str(subCount)\n",
    "\n",
    "\telif flag == 'sss':\n",
    "\t\tsssCount += 1\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+str(secCount)+'.'+str(subCount)+'.'+str(sssCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'sub'+bridge+virgin+appendNum[secCount]+'.'+str(subCount)+'.'+str(sssCount)\n",
    "\n",
    "\telif flag == 'fig':\n",
    "\t\tfigCount += 1\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'fig'+bridge+virgin+str(chpCount)+'.'+str(figCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'fig'+bridge+virgin+appendNum[chpCount]+'.'+str(figCount)\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tlabel = 'fig'+bridge+virgin+str(figCount)\n",
    "    \n",
    "\telif flag == 'fia':\n",
    "\t\tfigCount += 1\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'fig'+bridge+virgin+str(chpCount)+'.'+str(figCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'fig'+bridge+virgin+appendNum[chpCount]+'.'+str(figCount)\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tlabel = 'fig'+bridge+virgin+str(figCount)\n",
    "\n",
    "\telif flag == 'tab':\n",
    "\t\ttabCount += 1\n",
    "\t\tif documentclass == 'book':\n",
    "\t\t\tif appendixflag == False:\n",
    "\t\t\t\tlabel = 'tab'+bridge+virgin+str(chpCount)+'.'+str(tabCount)\n",
    "\t\t\telse:\n",
    "\t\t\t\tlabel = 'tab'+bridge+virgin+appendNum[chpCount]+'.'+str(tabCount)\n",
    "\t\tif documentclass == 'article':\n",
    "\t\t\tlabel = 'tab'+bridge+virgin+str(tabCount)\n",
    "\n",
    "\t#ラベルを処理\n",
    "\tif (documentclass == 'book' and  flag in {'chp', 'sec', 'sub'}) or (documentclass == 'article' and  flag in {'sec', 'sub', 'sss'} ):\n",
    "\t\t#ラベルがない場合はラベルを新設\n",
    "\t\tif contents.find('\\\\label{', start, end) == -1:\n",
    "\t\t\tcontents = contents[0:end]+' \\label{'+label+'}'+contents[end:len(contents)]\n",
    "\t\telse:\n",
    "\t\t#ラベルがある場合はラベル番号を更新\n",
    "\t\t\tsplit1 = contents[0:start]\n",
    "\t\t\tsplit2 = contents[start:end]\n",
    "\t\t\tsplit3 = contents[end:len(contents)]\n",
    "\n",
    "\t\t\t#refのラベルを変更する\n",
    "\t\t\ts0=re.search('label{.+}', split2).group(0)\n",
    "\t\t\ts1=s0.split('{')\n",
    "\t\t\ts2=s1[1].split('}')\n",
    "\t\t\tsplit1=split1.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\t\t\tsplit3=split3.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\n",
    "\t\t\tsplit2 = re.sub('label{.+}', 'label{'+label+'}', split2)\n",
    "\t\t\tcontents = split1+split2+split3\n",
    "\t\n",
    "\t#bookなのにsssにラベルがある場合はラベル番号を除去\n",
    "\tif documentclass == 'book' and flag == 'sss':\n",
    "\t\tif contents.find('\\\\label{', start, end) != -1:\n",
    "\t\t\tsplit1 = contents[0:start]\n",
    "\t\t\tsplit2 = contents[start:end]\n",
    "\t\t\tsplit3 = contents[end:len(contents)]\n",
    "\t\t\tsplit2 = re.sub(' \\\\\\\\label{.+}', '', split2)\n",
    "\t\t\tsplit2 = re.sub('\\\\\\\\label{.+}', '', split2)\n",
    "\t\t\tcontents = split1+split2+split3\n",
    "\n",
    "\tif flag == 'eqn':\n",
    "\t\tfirstFlag = True\n",
    "\t\tsplit1 = contents[0:start]\n",
    "\t\tsplit2 = contents[start:end]\n",
    "\t\tsplit3 = contents[end:len(contents)]\n",
    "\t\tsplit2n = ''\n",
    "\t\tsubeqnCount = 0\n",
    "\n",
    "\t\tif split2.find('Qcircuit') == -1:\n",
    "\t\t\tsplit2 = split2.split('\\\\\\\\')\n",
    "\t\t\tmatrixMode = 0\n",
    "\t\t\tsubequ = 0\n",
    "\t\t\tfor split2e in split2:\n",
    "\t\t\t\t#matrixModeは行列外ならば偶数, 行列内ならば奇数\n",
    "\t\t\t\tmatrixMode += split2e.count('array')\n",
    "\t\t\t\t\n",
    "\t\t\t\tif matrixMode % 2 == 0:\n",
    "\t\t\t\t\tif split2e.find('nonumber') != -1:\n",
    "\t\t\t\t\t\t#nonumberがある場合\n",
    "\t\t\t\t\t\tif split2[-1] != split2e:\n",
    "\t\t\t\t\t\t\t#最後の要素でない場合\n",
    "\t\t\t\t\t\t\tsplit2e = split2e + '\\\\\\\\'\n",
    "\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t#nonumberがない場合\n",
    "\t\t\t\t\t\t#ラベルを生成\n",
    "\t\t\t\t\t\tif documentclass == 'book':\n",
    "\t\t\t\t\t\t\tif subequMode == False:\n",
    "\t\t\t\t\t\t\t\teqnCount += 1\n",
    "\t\t\t\t\t\t\t\tif appendixflag == False:\n",
    "\t\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+str(chpCount)+'.'+str(eqnCount)\n",
    "\t\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+appendNum[chpCount]+'.'+str(eqnCount)\n",
    "\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\tsubeqnCount += 1\n",
    "\t\t\t\t\t\t\t\tif firstFlag == True:\n",
    "\t\t\t\t\t\t\t\t\teqnCount += 1\n",
    "\t\t\t\t\t\t\t\t\tfirstFlag = False\n",
    "\t\t\t\t\t\t\t\tif appendixflag == False:\n",
    "\t\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+str(chpCount)+'.'+str(eqnCount)+subeqnNum[subeqnCount]\n",
    "\t\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+appendNum[chpCount]+'.'+str(eqnCount)+subeqnNum[subeqnCount]\n",
    "\t\t\t\t\t\tif documentclass == 'article':\n",
    "\t\t\t\t\t\t\tif subequMode == False:\n",
    "\t\t\t\t\t\t\t\teqnCount += 1\n",
    "\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+str(eqnCount)\n",
    "\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\tsubeqnCount += 1\n",
    "\t\t\t\t\t\t\t\tif firstFlag == True:\n",
    "\t\t\t\t\t\t\t\t\teqnCount += 1\n",
    "\t\t\t\t\t\t\t\t\tfirstFlag = False\n",
    "\t\t\t\t\t\t\t\tlabel = 'eqn'+bridge+virgin+str(eqnCount)+subeqnNum[subeqnCount]\n",
    "\n",
    "\t\t\t\t\t\tif split2e.find('\\\\label{') != -1:\n",
    "\t\t\t\t\t\t\t#ラベルがすでに存在する場合は式番号を更新\n",
    "\t\t\t\t\t\t\t#refのラベルを変更する\n",
    "\t\t\t\t\t\t\ts0=re.search('label{.+}', split2e).group(0)\n",
    "\t\t\t\t\t\t\ts1=s0.split('{')\n",
    "\t\t\t\t\t\t\ts2=s1[1].split('}')\n",
    "\t\t\t\t\t\t\tsplit1=split1.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\t\t\t\t\t\t\tsplit3=split3.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\t\t\t\t\t\t\tif split2[-1] != split2e:\n",
    "\t\t\t\t\t\t\t\t#最後の要素でない場合\n",
    "\t\t\t\t\t\t\t\tsplit2e = re.sub('label{.+}', 'label{'+label+'}', split2e)\n",
    "\t\t\t\t\t\t\t\tsplit2e = split2e + '\\\\\\\\'\n",
    "\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\tsplit2e = re.sub('label{.+}', 'label{'+label+'}', split2e)\n",
    "\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t#ラベルがついていない場合はラベルを新設\n",
    "\t\t\t\t\t\t\tif split2[-1] != split2e:\n",
    "\t\t\t\t\t\t\t\t#最後の要素でないとき\n",
    "\t\t\t\t\t\t\t\tsplit2e = split2e + '\\\\label{'+label+'}\\\\\\\\'\n",
    "\t\t\t\t\t\t\telse:\n",
    "\t\t\t\t\t\t\t\tsplit2e = re.sub('\\n$', '\\\\\\\\label{'+label+'}\\n', split2e)\n",
    "\t\t\t\telse:# matrixMode\n",
    "\t\t\t\t\tsplit2e = split2e + '\\\\\\\\'\n",
    "\t\t\t\tsplit2n = split2n+split2e\n",
    "\t\t\tcontents = split1+split2n+split3\n",
    "\t\telse:#Qcircuit\n",
    "\t\t\tcontents = split1+split2+split3\n",
    "\n",
    "\tif flag in {'fig', 'fia', 'tab'}:\n",
    "\t\tsplit1 = contents[0:start]\n",
    "\t\tsplit2 = contents[start:end]\n",
    "\t\tsplit3 = contents[end:len(contents)]\n",
    "\n",
    "\t\t#refのラベルを変更する\n",
    "\t\ts0=re.search('label{.+}', split2).group(0)\n",
    "\t\ts1=s0.split('{')\n",
    "\t\ts2=s1[1].split('}')\n",
    "\t\tsplit1=split1.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\t\tsplit3=split3.replace('\\\\ref{'+s2[0]+'}', '\\\\ref{'+label+'}')\n",
    "\n",
    "\t\tsplit2 = re.sub('label{.+}', 'label{'+label+'}', split2)\n",
    "\t\tcontents = split1+split2+split3\n",
    "\n",
    "#結果を表示\n",
    "if documentclass == 'book':\n",
    "\tif appendixflag == False:\n",
    "\t\tprint('第{0}章 式{1} 図{2} 表{3}'.format(chpCount, eqnCount, figCount, tabCount))\n",
    "\telse:\n",
    "\t\tprint('第{0}章 式{1} 図{2} 表{3}'.format(appendNum[chpCount], eqnCount, figCount, tabCount))\n",
    "\n",
    "if documentclass == 'article':\n",
    "\tif appendixflag == False:\n",
    "\t\tprint('第{0}節 式{1} 図{2} 表{3}'.format(secCount, eqnCount, figCount, tabCount))\n",
    "\telse:\n",
    "\t\tprint('第{0}節 式{1} 図{2} 表{3}'.format(appendNum[secCount], eqnCount, figCount, tabCount))\n",
    "\n",
    "# Virginを削除\n",
    "contents=contents.replace('Virgin', '')\n",
    "\n",
    "# ファイルをオープンする\n",
    "f = open(\"report.tex\", \"w\", encoding=\"utf-8\")\n",
    "\n",
    "# すべての内容を書き込む\n",
    "f.write(contents)\n",
    "\n",
    "# ファイルをクローズする\n",
    "f.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

